Non-abelian bosonization in two and three spatial dimensions and applications

In this paper, we generalize Witten's non-abelian bosonization in $(1+1)$-D to two and three spatial dimensions. Our theory applies to fermions with relativistic dispersion. The bosonized theories are non-linear sigma models with level-1 Wess-Zumino-Witten terms. We apply the bosonization results to the $SU(2)$ gauge theory of the $\pi$-flux phase, critical spin liquids in 1,2,3 spatial dimensions, and twisted bilayer graphene.

==> C3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21365,        631]
NotebookOptionsPosition[     19333,        591]
NotebookOutlinePosition[     19697,        607]
CellTagsIndexPosition[     19654,        604]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"s", "[", "i_", "]"}], ":=", 
    RowBox[{"PauliMatrix", "[", "i", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"s", "[", "1", "]"}], ",", 
     RowBox[{"s", "[", "3", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"s", "[", "3", "]"}], ",", 
     RowBox[{"s", "[", "0", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", "1", "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8275922851839237`*^9, 3.827592349211875*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0ffcb45f-5134-4815-a749-df8516bff456"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u", ".", "G1", ".", "u"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u", ".", "G2", ".", "u"}], "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.827592353600924*^9, 3.8275923708928223`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"519b45ae-1853-4f56-a0b1-57b88adea943"],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"},
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "\[Rule]", "XI"}]], "Input",
 CellChangeTimes->{{3.827592387541233*^9, 
  3.8275923884622593`*^9}},ExpressionUUID->"bc5b9bb3-c7e4-4c8b-8c97-\
2a16dbc26660"],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "\[Rule]", "ZI"}]], "Input",
 CellChangeTimes->{{3.8275923928437862`*^9, 
  3.827592394576775*^9}},ExpressionUUID->"24b4e472-c12c-48f2-ba47-\
bc3442954604"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"C3", "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             FractionBox["\[Pi]", "4"], "]"}], "2"], 
           RowBox[{"s", "[", "0", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox["\[Pi]", "4"], "]"}], "2"], 
           RowBox[{"MatrixExp", "[", 
            RowBox[{"\[ImaginaryI]", " ", 
             FractionBox[
              RowBox[{"2", "\[Pi]"}], "3"], 
             RowBox[{"s", "[", "3", "]"}]}], "]"}]}]}], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"Cos", "[", 
           FractionBox["\[Pi]", "4"], "]"}], 
          RowBox[{"Sin", "[", 
           FractionBox["\[Pi]", "4"], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", "0", "]"}], "-", 
             RowBox[{"MatrixExp", "[", 
              RowBox[{"\[ImaginaryI]", " ", 
               FractionBox[
                RowBox[{"2", "\[Pi]"}], "3"], 
               RowBox[{"s", "[", "3", "]"}]}], "]"}]}], ")"}], ".", 
           RowBox[{"s", "[", "3", "]"}]}]}]},
        {
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"Cos", "[", 
           FractionBox["\[Pi]", "4"], "]"}], 
          RowBox[{"Sin", "[", 
           FractionBox["\[Pi]", "4"], "]"}], 
          RowBox[{
           RowBox[{"s", "[", "3", "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", "[", "0", "]"}], "-", 
             RowBox[{"MatrixExp", "[", 
              RowBox[{"\[ImaginaryI]", " ", 
               FractionBox[
                RowBox[{"2", "\[Pi]"}], "3"], 
               RowBox[{"s", "[", "3", "]"}]}], "]"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox["\[Pi]", "4"], "]"}], "2"], 
           RowBox[{"s", "[", "0", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             FractionBox["\[Pi]", "4"], "]"}], "2"], 
           RowBox[{"MatrixExp", "[", 
            RowBox[{"\[ImaginaryI]", " ", 
             FractionBox[
              RowBox[{"2", "\[Pi]"}], "3"], 
             RowBox[{"s", "[", "3", "]"}]}], "]"}]}]}]}
       }], ")"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8275935519740973`*^9, 3.827593716859333*^9}, {
  3.827593754687477*^9, 3.827593811426162*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"4bd82cb5-854b-48c1-9b44-f424f8c46209"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"C3", "\[ConjugateTranspose]"}], ".", "C3"}], "//", "Simplify"}],
    "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.8275938131017513`*^9, 3.827593834423128*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"68a9149b-eae0-42ec-a1c8-cbb7c9c1aeb7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8275938193782043`*^9, 3.827593834780814*^9}},
 CellLabel->
  "Out[14]//MatrixForm=",ExpressionUUID->"8959a5c3-e6b5-4420-9651-\
c4c61ceabf10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"C3", "//", "Simplify"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.82759386008886*^9, 3.827593879855213*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"20589de2-910b-4d86-b25c-867fc56bc2e6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.827593880175674*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"23beab55-5c91-4a85-af9f-\
70a1395e1b63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    RowBox[{"n0", " ", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], ",", 
       RowBox[{"s", "[", "0", "]"}]}], "]"}]}], "+", 
    RowBox[{"n1", " ", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], ",", 
       RowBox[{"s", "[", "1", "]"}]}], "]"}]}], "+", 
    RowBox[{"n2", " ", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], ",", 
       RowBox[{"s", "[", "2", "]"}]}], "]"}]}], "+", 
    RowBox[{"n3", " ", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], ",", 
       RowBox[{"s", "[", "3", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C3", "\[ConjugateTranspose]"}], ".", " ", "M", ".", "C3"}], "//",
    "Simplify"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "//", "Simplify"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8275943318309717`*^9, 3.827594365992387*^9}, 
   3.827594580931756*^9, {3.827594635489127*^9, 3.827594753705758*^9}, {
   3.8275948742221823`*^9, 3.8275948858252*^9}, {3.827595240080821*^9, 
   3.827595250744526*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e7961bce-0785-47f1-97fc-99536ea14143"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{"n0", "+", "n3"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "n1"}], "+", "n2"}], ")"}]}]},
     {"0", "0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "n1"}], "+", "n2"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{"n0", "-", "n3"}], ")"}]}]},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"n0", "+", "n3"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "n1"}], "+", "n2"}], ")"}]}], "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "6"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"n1", "+", 
         RowBox[{"\[ImaginaryI]", " ", "n2"}]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"n0", "-", "n3"}], ")"}]}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8275946420837917`*^9, 3.8275946720926237`*^9}, {
   3.8275947377420673`*^9, 3.8275947542745028`*^9}, {3.827594878672983*^9, 
   3.8275948907275867`*^9}, 3.827595252191224*^9},
 CellLabel->
  "Out[38]//MatrixForm=",ExpressionUUID->"d4af1923-3684-4ceb-a254-\
eeb5a7fa0d96"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{"n0", "+", "n3"}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "n1"}], "-", "n2"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "n1"}], "+", "n2"}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{"n0", "-", "n3"}], ")"}]}]},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"n0", "+", "n3"}], ")"}]}], 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "n1"}], "+", "n2"}], "0", "0"},
     {
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "n1"}], "-", "n2"}], 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"n0", "-", "n3"}], ")"}]}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8275946420837917`*^9, 3.8275946720926237`*^9}, {
   3.8275947377420673`*^9, 3.8275947542745028`*^9}, {3.827594878672983*^9, 
   3.8275948907275867`*^9}, 3.8275952521986732`*^9},
 CellLabel->
  "Out[39]//MatrixForm=",ExpressionUUID->"01d0c8fc-fd85-4c41-85f2-\
6e4137ff210c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"C3", "\[ConjugateTranspose]"}], ".", " ", "M", ".", "C3"}], 
    "\[Equal]", "M"}], ",", 
   RowBox[{"{", 
    RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8275947853539467`*^9, 3.827594790844342*^9}, {
  3.82759485328306*^9, 3.8275948887971907`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"1c1acf7d-5c1a-45bc-9444-269632bd1b6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n1", "\[Rule]", "0"}], ",", 
    RowBox[{"n2", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8275948602973022`*^9, 3.827594903187875*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"09efe0a1-f616-468b-ae1c-829e0d452bb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C3", "\[ConjugateTranspose]"}], ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"s", "[", "2", "]"}], ",", 
      RowBox[{"s", "[", "3", "]"}]}], "]"}], ".", "C3"}], "//", "Simplify"}], 
  "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"s", "[", "2", "]"}], ",", 
    RowBox[{"s", "[", "3", "]"}]}], "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8275949450015697`*^9, 3.827594971389597*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9ac08c58-6800-4df7-8ded-0e94292332b3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0"},
     {"0", "0", "0", "\[ImaginaryI]"},
     {"\[ImaginaryI]", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8275949618332567`*^9, 3.827594971872077*^9}},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"8699083b-efd0-4a97-8e45-\
b424012fa2c7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0"},
     {"0", "0", "0", "\[ImaginaryI]"},
     {"\[ImaginaryI]", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8275949618332567`*^9, 3.827594971873513*^9}},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"1fcf158a-9cef-40b7-976a-\
264bc60a9dc1"]
}, Open  ]]
},
WindowSize->{1916, 1041},
WindowMargins->{{2, Automatic}, {Automatic, 18}},
Magnification:>2. Inherited,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 967, 29, 360, "Input",ExpressionUUID->"0ffcb45f-5134-4815-a749-df8516bff456"],
Cell[1528, 51, 393, 9, 156, "Input",ExpressionUUID->"519b45ae-1853-4f56-a0b1-57b88adea943"],
Cell[1924, 62, 834, 23, 164, InheritFromParent,ExpressionUUID->"bc5b9bb3-c7e4-4c8b-8c97-2a16dbc26660"],
Cell[2761, 87, 880, 25, 158, InheritFromParent,ExpressionUUID->"24b4e472-c12c-48f2-ba47-bc3442954604"],
Cell[3644, 114, 2679, 72, 293, "Input",ExpressionUUID->"4bd82cb5-854b-48c1-9b44-f424f8c46209"],
Cell[CellGroupData[{
Cell[6348, 190, 346, 8, 106, "Input",ExpressionUUID->"68a9149b-eae0-42ec-a1c8-cbb7c9c1aeb7"],
Cell[6697, 200, 823, 23, 199, "Output",ExpressionUUID->"8959a5c3-e6b5-4420-9651-c4c61ceabf10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7557, 228, 272, 5, 106, "Input",ExpressionUUID->"20589de2-910b-4d86-b25c-867fc56bc2e6"],
Cell[7832, 235, 2614, 85, 271, "Output",ExpressionUUID->"23beab55-5c91-4a85-af9f-70a1395e1b63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10483, 325, 1362, 36, 194, "Input",ExpressionUUID->"e7961bce-0785-47f1-97fc-99536ea14143"],
Cell[11848, 363, 2431, 74, 219, "Output",ExpressionUUID->"d4af1923-3684-4ceb-a254-eeb5a7fa0d96"],
Cell[14282, 439, 1717, 49, 199, "Output",ExpressionUUID->"01d0c8fc-fd85-4c41-85f2-6e4137ff210c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16036, 493, 459, 11, 61, "Input",ExpressionUUID->"1c1acf7d-5c1a-45bc-9444-269632bd1b6c"],
Cell[16498, 506, 306, 7, 98, "Output",ExpressionUUID->"09efe0a1-f616-468b-ae1c-829e0d452bb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16841, 518, 640, 16, 106, "Input",ExpressionUUID->"9ac08c58-6800-4df7-8ded-0e94292332b3"],
Cell[17484, 536, 915, 25, 199, "Output",ExpressionUUID->"8699083b-efd0-4a97-8e45-b424012fa2c7"],
Cell[18402, 563, 915, 25, 199, "Output",ExpressionUUID->"1fcf158a-9cef-40b7-976a-264bc60a9dc1"]
}, Open  ]]
}
]
*)


